RPMixer: Shaking Up Time Series Forecasting with Random Projections for Large Spatial-Temporal Data

Spatial-temporal forecasting systems play a crucial role in addressing numerous real-world challenges. In this paper, we investigate the potential of addressing spatial-temporal forecasting problems using general time series forecasting models, i.e., models that do not leverage the spatial relationships among the nodes. We propose a all-Multi-Layer Perceptron (all-MLP) time series forecasting architecture called RPMixer. The all-MLP architecture was chosen due to its recent success in time series forecasting benchmarks. Furthermore, our method capitalizes on the ensemble-like behavior of deep neural networks, where each individual block within the network behaves like a base learner in an ensemble model, particularly when identity mapping residual connections are incorporated. By integrating random projection layers into our model, we increase the diversity among the blocks' outputs, thereby improving the overall performance of the network. Extensive experiments conducted on the largest spatial-temporal forecasting benchmark datasets demonstrate that the proposed method outperforms alternative methods, including both spatial-temporal graph models and general forecasting models.

==> archive/flattener.py <==
import os
import argparse


def get_relative(root_path, paths):
    if root_path[-1] != os.path.sep:
        root_path += os.path.sep
    paths_new = []
    root_len = len(root_path)
    for path in paths:
        paths_new.append(path[root_len:])
    return paths_new


def main(in_path, exts):
    fname = os.path.basename(in_path)
    out_path = os.path.join(
        '.', '{0}.txt'.format(fname))

    valid_ext = {}
    for ext in exts:
        valid_ext[ext] = 0

    valid_paths = []
    valid_dirs = []
    for file_dir, sub_dirs, files in os.walk(in_path):
        for sub_dir in sub_dirs:
            valid_dirs.append(os.path.join(file_dir, sub_dir))

        for f in files:
            ext = f.split('.')[-1]
            if ext in valid_ext:
                valid_paths.append(
                    os.path.join(file_dir, f))

    rel_paths = get_relative(in_path, valid_paths)
    rel_dirs = get_relative(in_path, valid_dirs)

    with open(out_path, 'w') as f0:
        f0.write('n_dir={0:d}\n'.format(len(rel_dirs)))
        for rel_dir in rel_dirs:
            f0.write('{0}\n'.format(rel_dir))

        f0.write('n_file={0:d}\n'.format(len(rel_paths)))
        for i, rel_path in enumerate(rel_paths):
            f0.write('#$&*start#$&*.{0}\n'.format(rel_path))
            with open(valid_paths[i], 'r') as f1:
                for line in f1:
                    f0.write(line)
            if line == '\n':
                f0.write('#$&*end#$&*\n')
            else:
                f0.write('\n#$&*end#$&*\n')


# python flattener.py --path ./release_3 --valid_ext py md ipynb
if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--path')
    parser.add_argument('--valid_ext', nargs='+')
    args = parser.parse_args()
    main(args.path, args.valid_ext)


==> archive/unflattener.py <==
import os
import argparse

def main(path_in, out_dir):
    fname = os.path.basename(path_in)
    fname = fname[:-4]
    root_dir = os.path.join(out_dir, fname)
    if not os.path.isdir(root_dir):
        os.mkdir(root_dir)

    with open(path_in, 'r') as f0:
        line = f0.readline()
        n_dir = line.split('=')[1]
        n_dir = int(n_dir)
        for _ in range(n_dir):
            line = f0.readline()
            line = line.rstrip('\n')
            out_dir = os.path.join(root_dir, line)
            if not os.path.isdir(out_dir):
                os.mkdir(out_dir)

        line = f0.readline()
        n_file = line.split('=')[1]
        n_file = int(n_file)
        while n_file > 0:
            line = f0.readline()
            if line[:13] == '#$&*start#$&*':
                out_path = line[14:]
                out_path = out_path.rstrip('\n')
                out_path = os.path.join(root_dir, out_path)
                f1 = open(out_path, 'w')
            elif line[:11] == '#$&*end#$&*':
                f1.close()
                n_file -= 1
            else:
                f1.write(line)


# python unflattener.py --path release.txt --out_dir .
if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--path')
    parser.add_argument('--out_dir')
    args = parser.parse_args()
    main(args.path, args.out_dir)

